Quasi-Keplerian parametrization for compact binaries on hyperbolic orbits in scalar-tensor theories at second post-Newtonian order

We obtain the generalized quasi-Keplerian parametrization for compact binaries on quasihyperbolic orbits at second post-Newtonian (2PN) order in a class of massless scalar-tensor theories, extending the analogous results for quasielliptic systems arXiv:2401:06844. In particular, we compute the conservative scattering angle and impact parameter at 2PN. Our results are consistent with the 2PN conservative scatter-to-bound map in these theories between the scattering angle and the periastron advance. We then compute the total energy and angular momentum lost by the system and study the limiting cases of parabolic orbits and bremsstrahlung, including a re-expansion of our results at seventh post-Minkowskian order. Flux-balance arguments then allow us to compute the dissipative contributions to the scattering angle at 1.5PN and 2.5PN, completing the full scattering angle at 2.5PN in these theories. Finally, we obtain, in general relativity, an expression for the 3PN impact parameter in the conservative sector, correcting previous literature.

==> anc/Supplemental_Material.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplemental Material for "Quasi-Keplerian parametrization for compact binaries on hyperbolic orbits in scalar-tensor theories at second post-Newtonian order" (Davide Usseglio, David Trestini and Abhishek Chowdhuri), Phys. Rev. D 112, 044048\[NonBreakingSpace](2025), arXiv:2504.13829v2*)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*Standard Mathematica syntax and functions are assumed (e.g Cos[ ], Sin[ ], Sqrt[ ], ...)*)
(**)
(*The total mass "m" is denoted m; the symmetric mass ratio "\nu" is denote \[Nu]; and the symmetric mass difference "\delta" is denoted \[Delta]. The binding energy is denoted "E" is denoted EE and the binding angular momentum "J" is denoted JJ. The dimensionless energy "\bar{\varepsilon}" is denoted \[CurlyEpsilon]$bar and the dimensionless angular momentum "\bar{j}" is denoted j$bar. The time eccentricity "e_t" is denoted et and the frequency-related dimensionless post-Newtonian parameter "x" is denoted x. The eccentric anomaly "u" is denoted u.*)
(**)
(*We use the following notations for the scalar-tensor parameters:*)
(*	Gt denotes  "\tilde{G}"*)
(*	al denotes  "\alpha"*)
(*	dz denotes  "\zeta"*)
(*	gam denotes  "\gamma"*)
(*	Sm denotes "\mathcal{S}_{-}"*)
(*	Sp denotes "\mathcal{S}_{+}"*)
(*	bem denotes "\bar{\beta}_{-}"*)
(*	bep denotes "\bar{\beta}_{+}"*)
(*	dem denotes "\bar{\delta}_{-}"*)
(*	dep denotes "\bar{\delta}_{+}"*)
(*	chim denotes "\bar{\chi}_{-}"*)
(*	chip denotes "\bar{\chi}_{+}"*)


(* ::Section:: *)
(*Formatting (for elegant display when using Mathematica)*)


(* ::Text:: *)
(*This section should be run so as to have an elegant and clear display when using Mathematica . It is however not necessary, as all notations are explained in the previous section . In our formatting, we display all indices downstairs, since they are space indices and their covariance is unimportant .*)


Format[D1]= "\!\(\*SubscriptBox[\(D\), \(1\)]\)";


Format[D2]= "\!\(\*SubscriptBox[\(D\), \(2\)]\)";


Format[D3]= "\!\(\*SubscriptBox[\(D\), \(3\)]\)";


Format[I1]= "\!\(\*SubscriptBox[\(I\), \(1\)]\)";


Format[I2]= "\!\(\*SubscriptBox[\(I\), \(2\)]\)";


Format[I3]= "\!\(\*SubscriptBox[\(I\), \(3\)]\)";


Format[et]= "\!\(\*SubscriptBox[\(e\), \(t\)]\)";


Format[dz]= "\[Zeta]";


Format[gam]= "\!\(\*OverscriptBox[\(\[Gamma]\), \(_\)]\)";


Format[al]= "\[Alpha]";


Format[Gt]= \!\(\*OverscriptBox[\("\<G\>"\), \(~\)]\);


Format[Sm]= "\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(-\)]\)";


Format[Sp]= "\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(+\)]\)";


Format[bem]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(_\)], \(-\)]\)";


Format[bep]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(_\)], \(+\)]\)";


Format[dem]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Delta]\), \(_\)], \(-\)]\)";


Format[dep]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Delta]\), \(_\)], \(+\)]\)";


Format[chim]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Chi]\), \(_\)], \(-\)]\)";


Format[chip]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Chi]\), \(_\)], \(+\)]\)";


Format[\[CurlyEpsilon]$bar]= OverBar[\[CurlyEpsilon]]


Format[j$bar]= OverBar[j]


Format[u$bar]= OverBar[u]


Format[EE]= "E"


Format[JJ]= "J"


(* ::Section:: *)
(*Quasi-Keplerian parameters in terms of A, B, C, F, D1, D2, D3, I1, I2 and I3*)


(* ::Text:: *)
(*This section corresponds to Eqs. (3.6), (3.7) and (3.9)*)


n$bar$generic = A^(3/2)/B


K$bar$generic = F/Sqrt[-C] + (B*(3*D1*F - 2*C*I1))/(2*(-C)^(5/2)) + (A*C*(-15*D1^2*F + 12*C*D1*I1 + 4*C*(3*D2*F - 2*C*I2)) + 3*B^2*(35*D1^2*F - 20*C*D1*I1 + 4*C*(-5*D2*F + 2*C*I2)) + 20*B^3*(7*D3*F - 2*C*I3) + 12*A*B*C*(-5*D3*F + 2*C*I3))/(16*(-C)^(9/2))


ar$bar$generic = B/A - D1/(2*C) + (-2*B*D1^2 + 2*B*C*D2 - 4*B^2*D3 + A*C*D3)/(2*C^3)


er$bar$generic = Sqrt[B^2 - A*C]/B + (A*(2*B^2 - A*C)*D1)/(2*B^2*C*Sqrt[B^2 - A*C]) + (A*(2*A^3*C^3*D1^2 + A^2*B^2*C^2*(5*D1^2 - 12*C*D2) + 16*B^6*(D1^2 - C*D2) + 4*A*B^4*C*(-6*D1^2 + 7*C*D2) + 32*B^7*D3 - 64*A*B^5*C*D3 + 
    36*A^2*B^3*C^2*D3 - 4*A^3*B*C^3*D3))/(8*B^3*C^3*(B^2 - A*C)^(3/2))


et$bar$generic = Sqrt[B^2 - A*C]/B + (A*D1)/(2*C*Sqrt[B^2 - A*C]) + (A*(A^2*C^2*(3*D1^2 - 4*C*D2) + 8*B^4*(D1^2 - C*D2) + 12*A*B^2*C*(-D1^2 + C*D2) + 16*B^5*D3 - 28*A*B^3*C*D3 + 12*A^2*B*C^2*D3))/(8*B*C^3*(B^2 - A*C)^(3/2))


e\[Phi]$bar$generic = Sqrt[B^2 - A*C]/B + (A*(B^2*(3*D1*F - 2*C*I1) + 2*A*C*(-(D1*F) + C*I1)))/(2*B^2*C*Sqrt[B^2 - A*C]*F) + 
 (A*(26*B^6*D1^2*F^2 - 36*A*B^4*C*D1^2*F^2 + A^2*B^2*C^2*D1^2*F^2 + 8*A^3*C^3*D1^2*F^2 - 32*B^6*C*D2*F^2 + 60*A*B^4*C^2*D2*F^2 - 28*A^2*B^2*C^3*D2*F^2 + 79*B^7*D3*F^2 - 165*A*B^5*C*D3*F^2 + 97*A^2*B^3*C^2*D3*F^2 - 
    11*A^3*B*C^3*D3*F^2 + 8*B^6*C*D1*F*I1 - 36*A*B^4*C^2*D1*F*I1 + 44*A^2*B^2*C^3*D1*F*I1 - 16*A^3*C^4*D1*F*I1 - 16*B^6*C^2*I1^2 + 40*A*B^4*C^3*I1^2 - 32*A^2*B^2*C^4*I1^2 + 8*A^3*C^5*I1^2 + 16*B^6*C^2*F*I2 - 
    32*A*B^4*C^3*F*I2 + 16*A^2*B^2*C^4*F*I2 - 30*B^7*C*F*I3 + 66*A*B^5*C^2*F*I3 - 42*A^2*B^3*C^3*F*I3 + 6*A^3*B*C^4*F*I3))/(8*B^3*C^3*(B^2 - A*C)^(3/2)*F^2)


ft$bar$generic = -1/2*(Sqrt[A^3*C*(-B^2 + A*C)]*D3)/(B*C^3)


gt$bar$generic = (A^(3/2)*(3*D1^2 - 4*C*D2 + 12*B*D3))/(8*B*(-C)^(5/2))


f\[Phi]$bar$generic = ((B^2 - A*C)*(D1^2*F^2 + 20*B*D3*F^2 + 4*C*D1*F*I1 - 8*C^2*(I1^2 - F*I2) - 4*C*F*(D2*F + 6*B*I3)))/(32*C^4*F^2)


g\[Phi]$bar$generic = ((B^2 - A*C)^(3/2)*(D3*F - 2*C*I3))/(24*C^4*F)


\[Chi]$bar$generic = 2(((3*Sqrt[A]*B^4*C^2*D1*F)/2 - (5*A^(3/2)*B^2*C^3*D1*F)/2 + A^(5/2)*C^4*D1*F + (105*Sqrt[A]*B^5*D1^2*F)/16 - (95*A^(3/2)*B^3*C*D1^2*F)/8 + (81*A^(5/2)*B*C^2*D1^2*F)/16 - (15*Sqrt[A]*B^5*C*D2*F)/4 + 7*A^(3/2)*B^3*C^2*D2*F - (13*A^(5/2)*B*C^3*D2*F)/4 + (35*Sqrt[A]*B^6*D3*F)/4 - 
   (55*A^(3/2)*B^4*C*D3*F)/3 + (131*A^(5/2)*B^2*C^2*D3*F)/12 - (4*A^(7/2)*C^3*D3*F)/3 - Sqrt[A]*B^4*C^3*I1 + 2*A^(3/2)*B^2*C^4*I1 - A^(5/2)*C^5*I1 - (15*Sqrt[A]*B^5*C*D1*I1)/4 + 7*A^(3/2)*B^3*C^2*D1*I1 - (13*A^(5/2)*B*C^3*D1*I1)/4 + (3*Sqrt[A]*B^5*C^2*I2)/2 - 3*A^(3/2)*B^3*C^3*I2 + 
   (3*A^(5/2)*B*C^4*I2)/2 - (5*Sqrt[A]*B^6*C*I3)/2 + (17*A^(3/2)*B^4*C^2*I3)/3 - (23*A^(5/2)*B^2*C^3*I3)/6 + (2*A^(7/2)*C^4*I3)/3)/(C^4*(B^2 - A*C)^2) - Pi/2 + 
 ((2*C^4*F + 3*B*C^2*D1*F + (105*B^2*D1^2*F)/8 - (15*A*C*D1^2*F)/8 - (15*B^2*C*D2*F)/2 + (3*A*C^2*D2*F)/2 + (35*B^3*D3*F)/2 - (15*A*B*C*D3*F)/2 - 2*B*C^3*I1 - (15*B^2*C*D1*I1)/2 + (3*A*C^2*D1*I1)/2 + 3*B^2*C^2*I2 - A*C^3*I2 - 5*B^3*C*I3 + 3*A*B*C^2*I3)*
   ArcTan[(B + Sqrt[B^2 - A*C])/(Sqrt[A]*Sqrt[-C])])/(-C)^(9/2))


b$bar$generic = F/Sqrt[A]


(* ::Section:: *)
(*Values of A, B, C, F, D1, D2, D3, I1, I2 and I3 of the reduced energy, angular momentum, and the scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (3.10) of arXiv:2401.06844*)


A$ST = c^2*\[CurlyEpsilon]$bar*(1 - (3*\[CurlyEpsilon]$bar*(1 - 3*\[Nu]))/4 + (\[CurlyEpsilon]$bar^2*(4 - 19*\[Nu] + 16*\[Nu]^2))/8)


B$ST = al*Gt*m*(1 - \[CurlyEpsilon]$bar*(3 + gam - (7*\[Nu])/2) + \[CurlyEpsilon]$bar^2*(9/4 + (3*gam)/4 + (-12 - (15*gam)/4)*\[Nu] + (21*\[Nu]^2)/4))


C$ST = -((al^2*Gt^2*j$bar*m^2*(1 - \[CurlyEpsilon]$bar*(1 - (10 + 2*bep + 4*gam - 2*bem*\[Delta] - 5*\[Nu])/j$bar - 3*\[Nu]) + 
    \[CurlyEpsilon]$bar^2*(3/4 - (15*\[Nu])/4 + (15*\[Nu]^2)/4 - (18 + 2*bep + 12*gam + 2*gam^2 - 2*bem*\[Delta] + (-127/2 - 4*bep - 26*gam + 6*bem*\[Delta])*\[Nu] + 18*\[Nu]^2)/j$bar)))/(c^2*\[CurlyEpsilon]$bar))


D1$ST = (al^3*Gt^3*j$bar*m^3*(8 + 4*gam - 3*\[Nu] - \[CurlyEpsilon]$bar*(8 + 4*gam + (-61/2 - 13*gam)*\[Nu] + (19*\[Nu]^2)/2 - (26 + 12*bep - (4*chip)/3 + (2*dep)/3 + (62*gam)/3 + 4*bep*gam + (25*gam^2)/6 + 
       (-12*bem + (4*chim)/3 + (2*dem)/3 - 4*bem*gam)*\[Delta] + (-81/2 + (8*chip)/3 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (58*gam)/3 - gam^2/3 + 8*bem*\[Delta])*\[Nu] + 10*\[Nu]^2)/j$bar)))/
 (c^4*\[CurlyEpsilon]$bar)


D2$ST = (al^4*Gt^4*j$bar*m^4*(-33 - dep - 33*gam - (33*gam^2)/4 - dem*\[Delta] + (75/4 + 2*bep + 8*gam - 2*bem*\[Delta])*\[Nu] - 6*\[Nu]^2))/(c^6*\[CurlyEpsilon]$bar)


D3$ST = (al^5*Gt^5*j$bar^2*m^5*(15/4 + 2*gam - \[Nu]/4)*\[Nu])/(c^8*\[CurlyEpsilon]$bar^2)


F$ST = (al*Gt*m*Sqrt[j$bar/\[CurlyEpsilon]$bar]*(1 - \[CurlyEpsilon]$bar*(1/2 - (3*\[Nu])/2) + \[CurlyEpsilon]$bar^2*(1/4 - (9*\[Nu])/8 + (3*\[Nu]^2)/4)))/c


I1$ST = -((al^2*Gt^2*m^2*Sqrt[j$bar/\[CurlyEpsilon]$bar]*(4 + 2*gam - 2*\[Nu] - \[CurlyEpsilon]$bar*(2 + gam + (-10 - 4*gam)*\[Nu] + 4*\[Nu]^2)))/c^3)


I2$ST = (al^3*Gt^3*m^3*Sqrt[j$bar/\[CurlyEpsilon]$bar]*(9 + dep + 9*gam + (9*gam^2)/4 + dem*\[Delta] + (-3/4 - 4*bep + 2*gam + 2*bem*\[Delta])*\[Nu] + 5*\[Nu]^2))/c^5


I3$ST = -((al^4*Gt^4*m^4*(j$bar/\[CurlyEpsilon]$bar)^(3/2)*\[Nu]*(3/2 + gam + \[Nu]))/c^7)


(* ::Section:: *)
(*Quasi-Keplerian parameters in terms of the reduced energy, angular momentum, and the scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (B1)*)


n$bar$ST = (c^3*\[CurlyEpsilon]$bar^(3/2)*(1 + \[CurlyEpsilon]$bar*(15/8 + gam - \[Nu]/8) + \[CurlyEpsilon]$bar^2*(555/128 + (33*gam)/8 + gam^2 + (15*\[Nu])/64 + (gam*\[Nu])/8 + (11*\[Nu]^2)/128)))/(al*Gt*m)


K$bar$ST = 1 + ((3 - bep + 2*gam + bem*\[Delta])*\[CurlyEpsilon]$bar)/j$bar + 
 \[CurlyEpsilon]$bar^2*((105/4 + (3*bem^2)/2 - 15*bep + (3*bep^2)/2 - 2*chip - (5*dep)/4 + (139*gam)/4 - 12*bep*gam + (187*gam^2)/16 + 15*bem*\[Delta] - 3*bem*bep*\[Delta] + 2*chim*\[Delta] - (5*dem*\[Delta])/4 + 
     12*bem*gam*\[Delta] + (-15/2 - 6*bem^2 + (21*bep)/2 + 4*chip - 2*dep + (24*bem^2)/gam - (24*bep^2)/gam - 8*gam - gam^2/2 - (3*bem*\[Delta])/2)*\[Nu])/j$bar^2 + 
   (15/4 - dep/4 + (15*gam)/4 + (15*gam^2)/16 - (dem*\[Delta])/4 + (-3/2 + bep/2 - gam - (bem*\[Delta])/2)*\[Nu])/j$bar)


ar$bar$ST = (al*Gt*m*(1 + \[CurlyEpsilon]$bar*(7/4 + gam - \[Nu]/4) + \[CurlyEpsilon]$bar^2*(1/16 + \[Nu]^2/16 + (4 - 2*bep - (2*chip)/3 - (2*dep)/3 + (16*gam)/3 - 2*bep*gam + (11*gam^2)/6 + (2*bem + (2*chim)/3 - (2*dem)/3 + 2*bem*gam)*\[Delta] + 
       (-7 + 5*bep + (4*chip)/3 - (2*dep)/3 + (8*bem^2)/gam - (8*bep^2)/gam - (17*gam)/3 - gam^2/6 - bem*\[Delta])*\[Nu])/j$bar)))/(c^2*\[CurlyEpsilon]$bar)


er$bar$ST = Sqrt[1 + j$bar] + (\[CurlyEpsilon]$bar*(-3 + bep - 2*gam - bem*\[Delta] + j$bar*(-15/8 - gam + (5*\[Nu])/8) + \[Nu]/2))/Sqrt[1 + j$bar] + 
 (\[CurlyEpsilon]$bar^2*(-35/4 - bem^2/2 + (21*bep)/4 - bep^2/2 + 2*chip + (5*dep)/2 - 12*gam + 6*bep*gam - (35*gam^2)/8 + ((-21*bem)/4 + bem*bep - 2*chim + (5*dem)/2 - 6*bem*gam)*\[Delta] + 
    (99/4 + 2*bem^2 - (65*bep)/4 - 4*chip + 2*dep - (24*bem^2)/gam + (24*bep^2)/gam + (39*gam)/2 + gam^2/2 + (13*bem*\[Delta])/4)*\[Nu] + (-8 + 4*bep + (4*chip)/3 + (4*dep)/3 - (32*gam)/3 + 4*bep*gam - (11*gam^2)/3 + (-4*bem - (4*chim)/3 + (4*dem)/3 - 4*bem*gam)*\[Delta] + 
      (14 - 10*bep - (8*chip)/3 + (4*dep)/3 - (16*bem^2)/gam + (16*bep^2)/gam + (34*gam)/3 + gam^2/3 + 2*bem*\[Delta])*\[Nu])/j$bar + j$bar^2*(415/128 + (29*gam)/8 + gam^2 + (-105/64 - (7*gam)/8)*\[Nu] + (7*\[Nu]^2)/128) + 
    j$bar*(25/8 + bep/8 + (2*chip)/3 + (7*dep)/6 + (41*gam)/12 + bep*gam + (19*gam^2)/24 + (-1/8*bem - (2*chim)/3 + (7*dem)/6 - bem*gam)*\[Delta] + (37/4 - (51*bep)/8 - (4*chip)/3 + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (89*gam)/12 + gam^2/6 + (11*bem*\[Delta])/8)*\[Nu] + \[Nu]^2/16)))/
  (1 + j$bar)^(3/2)


et$bar$ST = Sqrt[1 + j$bar] + (\[CurlyEpsilon]$bar*(1 + bep - bem*\[Delta] + j$bar*(17/8 + gam - (7*\[Nu])/8) - \[Nu]))/Sqrt[1 + j$bar] + 
 (\[CurlyEpsilon]$bar^2*(-15/4 - bem^2/2 + (21*bep)/4 - bep^2/2 + (2*chip)/3 + (7*dep)/6 - (41*gam)/6 + 4*bep*gam - (65*gam^2)/24 + ((-21*bem)/4 + bem*bep - (2*chim)/3 + (7*dem)/6 - 4*bem*gam)*\[Delta] + 
    (25/2 + 2*bem^2 - (31*bep)/4 - (4*chip)/3 + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (29*gam)/3 + gam^2/6 + (11*bem*\[Delta])/4)*\[Nu] + (3*\[Nu]^2)/4 + (-4 + 2*bep + (2*chip)/3 + (2*dep)/3 - (16*gam)/3 + 2*bep*gam - (11*gam^2)/6 + (-2*bem - (2*chim)/3 + (2*dem)/3 - 2*bem*gam)*\[Delta] + 
      (7 - 5*bep - (4*chip)/3 + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (17*gam)/3 + gam^2/6 + bem*\[Delta])*\[Nu])/j$bar + j$bar^2*(607/128 + (35*gam)/8 + gam^2 + (-69/64 - (5*gam)/8)*\[Nu] + (79*\[Nu]^2)/128) + 
    j$bar*(45/8 + (17*bep)/8 + dep/2 + 4*gam + bep*gam + (5*gam^2)/8 + ((-17*bem)/8 + dem/2 - bem*gam)*\[Delta] + (73/16 - (23*bep)/8 + (7*gam)/2 + (15*bem*\[Delta])/8)*\[Nu] + (11*\[Nu]^2)/8)))/(1 + j$bar)^(3/2)


e\[Phi]$bar$ST = Sqrt[1 + j$bar] + (\[CurlyEpsilon]$bar*(-3 + bep - 2*gam - bem*\[Delta] + j$bar*(-15/8 - gam + \[Nu]/8)))/Sqrt[1 + j$bar] + 
 (\[CurlyEpsilon]$bar^2*(-75/4 - bem^2/2 + (37*bep)/4 - bep^2/2 + (10*chip)/3 + (11*dep)/6 - (74*gam)/3 + 10*bep*gam - (205*gam^2)/24 + ((-37*bem)/4 + bem*bep - (10*chim)/3 + (11*dem)/6 - 10*bem*gam)*\[Delta] + 
    (125/32 + 2*bem^2 - (59*bep)/4 - (20*chip)/3 + (10*dep)/3 - (40*bem^2)/gam + (40*bep^2)/gam + (47*gam)/6 + (5*gam^2)/6 + (7*bem*\[Delta])/4)*\[Nu] + (33*\[Nu]^2)/32 + j$bar^2*(415/128 + (29*gam)/8 + gam^2 + (-47/64 - (3*gam)/8)*\[Nu] + (11*\[Nu]^2)/128) + 
    (-13 + 6*bep + 2*chip + dep - 17*gam + 6*bep*gam - (23*gam^2)/4 + (-6*bem - 2*chim + dem - 6*bem*gam)*\[Delta] + (91/32 - 9*bep - 4*chip + 2*dep - (24*bem^2)/gam + (24*bep^2)/gam + 5*gam + gam^2/2 + bem*\[Delta])*\[Nu] + (15*\[Nu]^2)/32)/j$bar + 
    j$bar*(-15/8 + (17*bep)/8 + (4*chip)/3 + (5*dep)/6 - (35*gam)/12 + 3*bep*gam - (31*gam^2)/24 + ((-17*bem)/8 - (4*chim)/3 + (5*dem)/6 - 3*bem*gam)*\[Delta] + (15/32 - (47*bep)/8 - (8*chip)/3 + (4*dep)/3 - (16*bem^2)/gam + (16*bep^2)/gam + (31*gam)/12 + gam^2/3 + (7*bem*\[Delta])/8)*\[Nu] + 
      (21*\[Nu]^2)/32)))/(1 + j$bar)^(3/2)


ft$bar$ST = (Sqrt[1 + j$bar]*\[CurlyEpsilon]$bar^2*(15 + 8*gam - \[Nu])*\[Nu])/(8*Sqrt[j$bar])


f\[Phi]$bar$ST = ((1 + j$bar)*\[CurlyEpsilon]$bar^2*(1 + dep + gam + gam^2/4 + dem*\[Delta] + (19 - 6*bep + 12*gam + 2*bem*\[Delta])*\[Nu] - 3*\[Nu]^2))/(8*j$bar^2)


gt$bar$ST = (\[CurlyEpsilon]$bar^2*(60 - 4*dep + 60*gam + 15*gam^2 - 4*dem*\[Delta] + (-24 + 8*bep - 16*gam - 8*bem*\[Delta])*\[Nu]))/(8*Sqrt[j$bar])


g\[Phi]$bar$ST = ((1 + j$bar)^(3/2)*\[CurlyEpsilon]$bar^2*(\[Nu] - 3*\[Nu]^2))/(32*j$bar^2)


b$ST = (al*Gt*Sqrt[j$bar]*m*(1 + \[CurlyEpsilon]$bar*(-1/8 + (3*\[Nu])/8) + \[CurlyEpsilon]$bar^2*(3/128 - (5*\[Nu])/64 - (5*\[Nu]^2)/128)))/(c^2*\[CurlyEpsilon]$bar)


\[Chi]$ST = 2*((\[CurlyEpsilon]$bar*((3/2 - bep/2 + gam)*Pi + (bem*Pi*\[Delta])/2 + Sqrt[j$bar]*(3 - bep + 2*gam + bem*\[Delta]) + j$bar*((3/2 - bep/2 + gam)*Pi + (bem*Pi*\[Delta])/2) + j$bar^(3/2)*(15/8 + gam - \[Nu]/8)))/
   (j$bar*(1 + j$bar)) + (\[CurlyEpsilon]$bar^2*(j$bar^(3/2)*(95/2 + (5*bem^2)/2 - 25*bep + (5*bep^2)/2 - (10*chip)/3 - (7*dep)/3 + (185*gam)/3 - 20*bep*gam + (245*gam^2)/12 + 
       (25*bem - 5*bem*bep + (10*chim)/3 - (7*dem)/3 + 20*bem*gam)*\[Delta] + (-14 - 10*bem^2 + 18*bep + (20*chip)/3 - (10*dep)/3 + (40*bem^2)/gam - (40*bep^2)/gam - (43*gam)/3 - 
         (5*gam^2)/6 - 3*bem*\[Delta])*\[Nu]) + j$bar*Pi*(225/8 + (3*bem^2)/2 - 15*bep + (3*bep^2)/2 - 2*chip - (11*dep)/8 + (293*gam)/8 - 12*bep*gam + (389*gam^2)/32 + 
       (15*bem - 3*bem*bep + 2*chim - (11*dem)/8 + 12*bem*gam)*\[Delta] + (-33/4 - 6*bem^2 + (43*bep)/4 + 4*chip - 2*dep + (24*bem^2)/gam - (24*bep^2)/gam - (17*gam)/2 - gam^2/2 - 
         (7*bem*\[Delta])/4)*\[Nu]) + Sqrt[j$bar]*(105/4 + (3*bem^2)/2 - 15*bep + (3*bep^2)/2 - 2*chip - (5*dep)/4 + (139*gam)/4 - 12*bep*gam + (187*gam^2)/16 + 
       (15*bem - 3*bem*bep + 2*chim - (5*dem)/4 + 12*bem*gam)*\[Delta] + (-15/2 - 6*bem^2 + (21*bep)/2 + 4*chip - 2*dep + (24*bem^2)/gam - (24*bep^2)/gam - 8*gam - gam^2/2 - 
         (3*bem*\[Delta])/2)*\[Nu]) + j$bar^2*Pi*(135/8 + (3*bem^2)/4 - (15*bep)/2 + (3*bep^2)/4 - chip - (7*dep)/8 + (169*gam)/8 - 6*bep*gam + (217*gam^2)/32 + 
       ((15*bem)/2 - (3*bem*bep)/2 + chim - (7*dem)/8 + 6*bem*gam)*\[Delta] + (-21/4 - 3*bem^2 + (23*bep)/4 + 2*chip - dep + (12*bem^2)/gam - (12*bep^2)/gam - 5*gam - gam^2/4 - 
         (5*bem*\[Delta])/4)*\[Nu]) + Pi*(105/8 + (3*bem^2)/4 - (15*bep)/2 + (3*bep^2)/4 - chip - (5*dep)/8 + (139*gam)/8 - 6*bep*gam + (187*gam^2)/32 + 
       ((15*bem)/2 - (3*bem*bep)/2 + chim - (5*dem)/8 + 6*bem*gam)*\[Delta] + (-15/4 - 3*bem^2 + (21*bep)/4 + 2*chip - dep + (12*bem^2)/gam - (12*bep^2)/gam - 4*gam - gam^2/4 - 
         (3*bem*\[Delta])/4)*\[Nu]) + j$bar^3*Pi*(15/8 - dep/8 + (15*gam)/8 + (15*gam^2)/32 - (dem*\[Delta])/8 + (-3/4 + bep/4 - gam/2 - (bem*\[Delta])/4)*\[Nu]) + 
     j$bar^(5/2)*(2593/128 - (31*bep)/4 - (4*chip)/3 - (13*dep)/12 + (595*gam)/24 - 6*bep*gam + (371*gam^2)/48 + ((31*bem)/4 + (4*chim)/3 - (13*dem)/12 + 6*bem*gam)*\[Delta] + 
       (-419/64 + (31*bep)/4 + (8*chip)/3 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (155*gam)/24 - gam^2/3 - (7*bem*\[Delta])/4)*\[Nu] + \[Nu]^2/128) + 
     j$bar^(7/2)*(35/128 + gam/8 + (15/64 + gam/8)*\[Nu] + (3*\[Nu]^2)/128)))/(j$bar^2*(1 + j$bar)^2) + 
  (1 + ((3 - bep + 2*gam + bem*\[Delta])*\[CurlyEpsilon]$bar)/j$bar + \[CurlyEpsilon]$bar^2*((105/4 + (3*bem^2)/2 - 15*bep + (3*bep^2)/2 - 2*chip - (5*dep)/4 + (139*gam)/4 - 12*bep*gam + (187*gam^2)/16 + 
        (15*bem - 3*bem*bep + 2*chim - (5*dem)/4 + 12*bem*gam)*\[Delta] + (-15/2 - 6*bem^2 + (21*bep)/2 + 4*chip - 2*dep + (24*bem^2)/gam - (24*bep^2)/gam - 8*gam - gam^2/2 - 
          (3*bem*\[Delta])/2)*\[Nu])/j$bar^2 + (15/4 - dep/4 + (15*gam)/4 + (15*gam^2)/16 - (dem*\[Delta])/4 + (-3/2 + bep/2 - gam - (bem*\[Delta])/2)*\[Nu])/j$bar))*ArcTan[1/Sqrt[j$bar]])


Series[\[Chi]$ST,{\[CurlyEpsilon]$bar,0,0}]


(* ::Section:: *)
(*Energy and angular momentum loss in terms of the reduce energy, angular momentum, and scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (4.6)*)


\[CapitalDelta]E$grav = (-170*c^2*(1 + gam/2)*m*\[CurlyEpsilon]$bar^(7/2)*\[Nu]^2*(Sqrt[j$bar] + (673*j$bar^(3/2))/1275 + (1 + (366*j$bar)/425 + (37*j$bar^2)/425)*(Pi - ArcTan[Sqrt[j$bar]])))/(3*j$bar^(7/2))


\[CapitalDelta]J$grav = (-24*al*(1 + gam/2)*Gt*m^2*\[CurlyEpsilon]$bar^2*\[Nu]^2*(Sqrt[j$bar] + (2*j$bar^(3/2))/15 + (1 + (7*j$bar)/15)*(Pi - ArcTan[Sqrt[j$bar]])))/(c*j$bar^2)


\[CapitalDelta]E$scalar = -((c^2*m*\[CurlyEpsilon]$bar^(5/2)*\[Nu]^2*(4*dz*Sm^2*(1 + ((1 + j$bar/3)*(Pi - ArcTan[Sqrt[j$bar]]))/Sqrt[j$bar]) + 
    \[CurlyEpsilon]$bar*((208*bep)/9 - (104*bep^2)/(3*gam) - (571*gam)/90 + (481*dz*Sm^2)/18 - (64*bep*dz*Sm^2)/9 + (208*bem^2*dz*Sm^2)/(3*gam^2) + 
      (208*bep^2*dz*Sm^2)/(3*gam^2) - (196*bep*dz*Sm^2)/(9*gam) + (112*dz*gam*Sm^2)/9 + (416*bem*bep*dz*Sm*Sp)/(3*gam^2) - 
      (196*bem*dz*Sm*Sp)/(9*gam) + ((64*bem*dz*Sm^2)/9 - (116*bem*dz*Sm^2)/(9*gam) - (116*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (239*dz*Sm^2*\[Nu])/18 + 
      ((80*bep)/3 - (40*bep^2)/gam - (55*gam)/6 + (202*dz*Sm^2)/3 - (128*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - 
        (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + 
        ((128*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (62*dz*Sm^2*\[Nu])/3)/j$bar + 
      ((-59*dz*Sm^2)/6 - (4*bep*dz*Sm^2)/3 - 4*dz*gam*Sm^2 + (4*bem*dz*Sm^2*\[Delta])/3 + (29*dz*Sm^2*\[Nu])/6 + 
        j$bar*((-17*dz*Sm^2)/6 - (4*dz*gam*Sm^2)/3 + (7*dz*Sm^2*\[Nu])/6) + (-4*dz*Sm^2 - 4*bep*dz*Sm^2 + 4*bem*dz*Sm^2*\[Delta] + 4*dz*Sm^2*\[Nu])/j$bar)/
       (1 + j$bar) + ((32*bep - (48*bep^2)/gam - (47*gam)/5 + 42*dz*Sm^2 - 20*bep*dz*Sm^2 + (96*bem^2*dz*Sm^2)/gam^2 + 
          (96*bep^2*dz*Sm^2)/gam^2 - (24*bep*dz*Sm^2)/gam + 24*dz*gam*Sm^2 + (192*bem*bep*dz*Sm*Sp)/gam^2 - (24*bem*dz*Sm*Sp)/gam + 
          (20*bem*dz*Sm^2 - (24*bem*dz*Sm^2)/gam - (24*bep*dz*Sm*Sp)/gam)*\[Delta] - 18*dz*Sm^2*\[Nu])/Sqrt[j$bar] + 
        ((80*bep)/3 - (40*bep^2)/gam - (55*gam)/6 + (190*dz*Sm^2)/3 - (140*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + 
          (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + 
          ((140*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (50*dz*Sm^2*\[Nu])/3)/j$bar^(3/2) + 
        Sqrt[j$bar]*((16*bep)/3 - (8*bep^2)/gam - (13*gam)/10 + (13*dz*Sm^2)/3 + (16*bem^2*dz*Sm^2)/gam^2 + (16*bep^2*dz*Sm^2)/gam^2 - 
          (20*bep*dz*Sm^2)/(3*gam) + (4*dz*gam*Sm^2)/3 + (32*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + 
          ((-4*bem*dz*Sm^2)/(3*gam) - (4*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (7*dz*Sm^2*\[Nu])/3))*(Pi - ArcTan[Sqrt[j$bar]]))))/j$bar^2)


\[CapitalDelta]J$scalar = (-2*al*Gt*m^2*\[CurlyEpsilon]$bar*\[Nu]^2*(\[CurlyEpsilon]$bar*((-3*gam + 38*dz*Sm^2 - 16*bep*dz*Sm^2 + (24*bep*dz*Sm^2)/gam + 24*dz*gam*Sm^2 + (24*bem*dz*Sm*Sp)/gam + 
       (16*bem*dz*Sm^2 - (24*bem*dz*Sm^2)/gam - (24*bep*dz*Sm*Sp)/gam)*\[Delta] - 20*dz*Sm^2*\[Nu])/Sqrt[j$bar] + 
     Sqrt[j$bar]*((-2*gam)/5 + 17*dz*Sm^2 + 8*dz*gam*Sm^2 - 7*dz*Sm^2*\[Nu]) + (j$bar^(3/2)*((-17*dz*Sm^2)/2 - 4*dz*gam*Sm^2 + (7*dz*Sm^2*\[Nu])/2) + 
       (-8*dz*Sm^2 - 8*bep*dz*Sm^2 + 8*bem*dz*Sm^2*\[Delta] + 8*dz*Sm^2*\[Nu])/Sqrt[j$bar] + 
       Sqrt[j$bar]*(-21*dz*Sm^2 - 4*bep*dz*Sm^2 - 8*dz*gam*Sm^2 + 4*bem*dz*Sm^2*\[Delta] + 11*dz*Sm^2*\[Nu]))/(1 + j$bar) + 
     ((-7*gam)/5 + 31*dz*Sm^2 - 4*bep*dz*Sm^2 + (8*bep*dz*Sm^2)/gam + 16*dz*gam*Sm^2 + (8*bem*dz*Sm*Sp)/gam + 
       (4*bem*dz*Sm^2 - (8*bem*dz*Sm^2)/gam - (8*bep*dz*Sm*Sp)/gam)*\[Delta] - 15*dz*Sm^2*\[Nu] + 
       (-3*gam + 38*dz*Sm^2 - 16*bep*dz*Sm^2 + (24*bep*dz*Sm^2)/gam + 24*dz*gam*Sm^2 + (24*bem*dz*Sm*Sp)/gam + 
         (16*bem*dz*Sm^2 - (24*bem*dz*Sm^2)/gam - (24*bep*dz*Sm*Sp)/gam)*\[Delta] - 20*dz*Sm^2*\[Nu])/j$bar + 
       (-25*dz*Sm^2 - 8*bep*dz*Sm^2 - 8*dz*gam*Sm^2 + 8*bem*dz*Sm^2*\[Delta] + 15*dz*Sm^2*\[Nu] + j$bar*(-17*dz*Sm^2 - 8*dz*gam*Sm^2 + 7*dz*Sm^2*\[Nu]) + 
         (-8*dz*Sm^2 - 8*bep*dz*Sm^2 + 8*bem*dz*Sm^2*\[Delta] + 8*dz*Sm^2*\[Nu])/j$bar)/(1 + j$bar))*(Pi - ArcTan[Sqrt[j$bar]])) + 
   4*dz*Sm^2*(Sqrt[j$bar] + Pi - ArcTan[Sqrt[j$bar]])))/(3*c*j$bar)


(* ::Section:: *)
(*Dissipative corrections to the scattering angle*)


(* ::Text:: *)
(*This section corresponds to Eq. (5.5) and (C1)*)


\[Chi]$diss$ST = m*\[CurlyEpsilon]$bar^(3/2)*\[Nu]^2*(4*dz*Sm^2*((j$bar^(-3/2) + 2/(3*Sqrt[j$bar]))/(1 + j$bar) + (Pi - ArcTan[Sqrt[j$bar]])/j$bar^2) + 
  (\[CurlyEpsilon]$bar*((4976/45 + (448*bep)/9 - (224*bep^2)/(3*gam) + (340*gam)/9 + (2191*dz*Sm^2)/18 - (724*bep*dz*Sm^2)/9 + (448*bem^2*dz*Sm^2)/(3*gam^2) + (448*bep^2*dz*Sm^2)/(3*gam^2) - 
       (112*bep*dz*Sm^2)/(9*gam) + (772*dz*gam*Sm^2)/9 + (896*bem*bep*dz*Sm*Sp)/(3*gam^2) - (112*bem*dz*Sm*Sp)/(9*gam) + 
       ((724*bem*dz*Sm^2)/9 - (560*bem*dz*Sm^2)/(9*gam) - (560*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (641*dz*Sm^2*\[Nu])/18)/j$bar^(3/2) + 
     (514/9 + (208*bep)/9 - (104*bep^2)/(3*gam) + (359*gam)/18 + (1189*dz*Sm^2)/18 - (280*bep*dz*Sm^2)/9 + (208*bem^2*dz*Sm^2)/(3*gam^2) + (208*bep^2*dz*Sm^2)/(3*gam^2) - 
       (52*bep*dz*Sm^2)/(9*gam) + (376*dz*gam*Sm^2)/9 + (416*bem*bep*dz*Sm*Sp)/(3*gam^2) - (52*bem*dz*Sm*Sp)/(9*gam) + 
       ((280*bem*dz*Sm^2)/9 - (260*bem*dz*Sm^2)/(9*gam) - (260*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (395*dz*Sm^2*\[Nu])/18)/Sqrt[j$bar] + 
     (170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (190*dz*Sm^2)/3 - (140*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + 
       (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + ((140*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - 
       (50*dz*Sm^2*\[Nu])/3)/j$bar^(5/2) + Sqrt[j$bar]*(16/5 + (4*gam)/3 + (32*dz*Sm^2)/3 + (16*dz*gam*Sm^2)/3 - (8*dz*Sm^2*\[Nu])/3) + 
     (242/15 + (16*bep)/3 - (8*bep^2)/gam + (35*gam)/6 + (193*dz*Sm^2)/6 - 8*bep*dz*Sm^2 + (16*bem^2*dz*Sm^2)/gam^2 + (16*bep^2*dz*Sm^2)/gam^2 - (4*bep*dz*Sm^2)/(3*gam) + 
       (56*dz*gam*Sm^2)/3 + (32*bem*bep*dz*Sm*Sp)/gam^2 - (4*bem*dz*Sm*Sp)/(3*gam) + (8*bem*dz*Sm^2 - (20*bem*dz*Sm^2)/(3*gam) - (20*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (47*dz*Sm^2*\[Nu])/6 + 
       (1942/15 + (176*bep)/3 - (88*bep^2)/gam + (265*gam)/6 + (953*dz*Sm^2)/6 - (304*bep*dz*Sm^2)/3 + (176*bem^2*dz*Sm^2)/gam^2 + (176*bep^2*dz*Sm^2)/gam^2 - 
         (44*bep*dz*Sm^2)/(3*gam) + 112*dz*gam*Sm^2 + (352*bem*bep*dz*Sm*Sp)/gam^2 - (44*bem*dz*Sm*Sp)/(3*gam) + 
         ((304*bem*dz*Sm^2)/3 - (220*bem*dz*Sm^2)/(3*gam) - (220*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (247*dz*Sm^2*\[Nu])/6)/j$bar^2 + 
       (1334/15 + (112*bep)/3 - (56*bep^2)/gam + (185*gam)/6 + (383*dz*Sm^2)/3 - (188*bep*dz*Sm^2)/3 + (112*bem^2*dz*Sm^2)/gam^2 + (112*bep^2*dz*Sm^2)/gam^2 - 
         (28*bep*dz*Sm^2)/(3*gam) + 84*dz*gam*Sm^2 + (224*bem*bep*dz*Sm*Sp)/gam^2 - (28*bem*dz*Sm*Sp)/(3*gam) + 
         ((188*bem*dz*Sm^2)/3 - (140*bem*dz*Sm^2)/(3*gam) - (140*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (97*dz*Sm^2*\[Nu])/3)/j$bar + 
       (170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (190*dz*Sm^2)/3 - (140*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + 
         (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + ((140*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - 
         (50*dz*Sm^2*\[Nu])/3)/j$bar^3)*(Pi - ArcTan[Sqrt[j$bar]]) + (16*dz*Sm^2*(1 - bep/3 + (2*gam)/3 + (bem*\[Delta])/3 + (1 - bep/3 + (2*gam)/3 + (bem*\[Delta])/3)/j$bar^2 + 
        (2 - (2*bep)/3 + (4*gam)/3 + (2*bem*\[Delta])/3)/j$bar)*(Pi - ArcTan[Sqrt[j$bar]])^2)/Sqrt[j$bar]))/(1 + j$bar)^2)


\[CapitalDelta]b$ST = -1/2*(al*Gt*m^2*Sqrt[\[CurlyEpsilon]$bar]*\[Nu]^2*(4*dz*Sm^2*(-2/j$bar^(3/2) + 4/(3*Sqrt[j$bar]) + (-2/j$bar^2 + 2/(3*j$bar))*(Pi - ArcTan[Sqrt[j$bar]])) + 
    (\[CurlyEpsilon]$bar*(Sqrt[j$bar]*(32/5 + (8*gam)/3 + (32*dz*Sm^2)/3 + (16*dz*gam*Sm^2)/3 - (8*dz*Sm^2*\[Nu])/3) + (-244/45 - (416*bep)/9 + (208*bep^2)/(3*gam) + (49*gam)/9 - (37*dz*Sm^2)/9 - (112*bep*dz*Sm^2)/9 - (416*bem^2*dz*Sm^2)/(3*gam^2) - (416*bep^2*dz*Sm^2)/(3*gam^2) + (680*bep*dz*Sm^2)/(9*gam) + (88*dz*gam*Sm^2)/9 - (832*bem*bep*dz*Sm*Sp)/(3*gam^2) + (680*bem*dz*Sm*Sp)/(9*gam) + 
         ((112*bem*dz*Sm^2)/9 - (56*bem*dz*Sm^2)/(9*gam) - (56*bep*dz*Sm*Sp)/(9*gam))*\[Delta] + (71*dz*Sm^2*\[Nu])/9)/Sqrt[j$bar] + (-340/3 - (160*bep)/3 + (80*bep^2)/gam - (115*gam)/3 - (380*dz*Sm^2)/3 + (280*bep*dz*Sm^2)/3 - (160*bem^2*dz*Sm^2)/gam^2 - (160*bep^2*dz*Sm^2)/gam^2 + (40*bep*dz*Sm^2)/(3*gam) - (280*dz*gam*Sm^2)/3 - (320*bem*bep*dz*Sm*Sp)/gam^2 + (40*bem*dz*Sm*Sp)/(3*gam) + 
         ((-280*bem*dz*Sm^2)/3 + (200*bem*dz*Sm^2)/(3*gam) + (200*bep*dz*Sm*Sp)/(3*gam))*\[Delta] + (100*dz*Sm^2*\[Nu])/3)/j$bar^(5/2) + (-5632/45 - (896*bep)/9 + (448*bep^2)/(3*gam) - (320*gam)/9 - (1165*dz*Sm^2)/9 + (632*bep*dz*Sm^2)/9 - (896*bem^2*dz*Sm^2)/(3*gam^2) - (896*bep^2*dz*Sm^2)/(3*gam^2) + (800*bep*dz*Sm^2)/(9*gam) - (704*dz*gam*Sm^2)/9 - (1792*bem*bep*dz*Sm*Sp)/(3*gam^2) + (800*bem*dz*Sm*Sp)/(9*gam) + 
         ((-632*bem*dz*Sm^2)/9 + (544*bem*dz*Sm^2)/(9*gam) + (544*bep*dz*Sm*Sp)/(9*gam))*\[Delta] + (407*dz*Sm^2*\[Nu])/9)/j$bar^(3/2) + (188/15 - (32*bep)/3 + (16*bep^2)/gam + 7*gam + 9*dz*Sm^2 - (16*bep*dz*Sm^2)/3 - (32*bem^2*dz*Sm^2)/gam^2 - (32*bep^2*dz*Sm^2)/gam^2 + (24*bep*dz*Sm^2)/gam + 8*dz*gam*Sm^2 - (64*bem*bep*dz*Sm*Sp)/gam^2 + (24*bem*dz*Sm*Sp)/gam + 
         ((16*bem*dz*Sm^2)/3 - (8*bem*dz*Sm^2)/gam - (8*bep*dz*Sm*Sp)/gam)*\[Delta] - 3*dz*Sm^2*\[Nu] + (-556/15 - (224*bep)/3 + (112*bep^2)/gam - 3*gam - 36*dz*Sm^2 + (8*bep*dz*Sm^2)/3 - (224*bem^2*dz*Sm^2)/gam^2 - (224*bep^2*dz*Sm^2)/gam^2 + (104*bep*dz*Sm^2)/gam - 8*dz*gam*Sm^2 - (448*bem*bep*dz*Sm*Sp)/gam^2 + (104*bem*dz*Sm*Sp)/gam + ((-8*bem*dz*Sm^2)/3 + (8*bem*dz*Sm^2)/gam + (8*bep*dz*Sm*Sp)/gam)*\[Delta] + 
           20*dz*Sm^2*\[Nu])/j$bar + (-340/3 - (160*bep)/3 + (80*bep^2)/gam - (115*gam)/3 - (380*dz*Sm^2)/3 + (280*bep*dz*Sm^2)/3 - (160*bem^2*dz*Sm^2)/gam^2 - (160*bep^2*dz*Sm^2)/gam^2 + (40*bep*dz*Sm^2)/(3*gam) - (280*dz*gam*Sm^2)/3 - (320*bem*bep*dz*Sm*Sp)/gam^2 + (40*bem*dz*Sm*Sp)/(3*gam) + ((-280*bem*dz*Sm^2)/3 + (200*bem*dz*Sm^2)/(3*gam) + (200*bep*dz*Sm*Sp)/(3*gam))*\[Delta] + (100*dz*Sm^2*\[Nu])/3)/j$bar^3 + 
         (-2444/15 - (352*bep)/3 + (176*bep^2)/gam - (145*gam)/3 - (515*dz*Sm^2)/3 + (304*bep*dz*Sm^2)/3 - (352*bem^2*dz*Sm^2)/gam^2 - (352*bep^2*dz*Sm^2)/gam^2 + (280*bep*dz*Sm^2)/(3*gam) - (328*dz*gam*Sm^2)/3 - (704*bem*bep*dz*Sm*Sp)/gam^2 + (280*bem*dz*Sm*Sp)/(3*gam) + ((-304*bem*dz*Sm^2)/3 + (248*bem*dz*Sm^2)/(3*gam) + (248*bep*dz*Sm*Sp)/(3*gam))*\[Delta] + (169*dz*Sm^2*\[Nu])/3)/j$bar^2)*
        (Pi - ArcTan[Sqrt[j$bar]])))/(1 + j$bar)))/c^2


\[CapitalDelta]v\[Infinity]$ST = -(c*m*\[CurlyEpsilon]$bar^2*\[Nu]^2*(4*dz*Sm^2*(j$bar^(-2) + (j$bar^(-5/2) + 1/(3*j$bar^(3/2)))*(Pi - ArcTan[Sqrt[j$bar]])) + 
   (\[CurlyEpsilon]$bar*((170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (190*dz*Sm^2)/3 - (140*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + 
        ((140*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (50*dz*Sm^2*\[Nu])/3)/j$bar^3 + (3896/45 + (448*bep)/9 - (224*bep^2)/(3*gam) + (250*gam)/9 + (1435*dz*Sm^2)/18 - (460*bep*dz*Sm^2)/9 + (448*bem^2*dz*Sm^2)/(3*gam^2) + (448*bep^2*dz*Sm^2)/(3*gam^2) - 
        (256*bep*dz*Sm^2)/(9*gam) + (496*dz*gam*Sm^2)/9 + (896*bem*bep*dz*Sm*Sp)/(3*gam^2) - (256*bem*dz*Sm*Sp)/(9*gam) + ((460*bem*dz*Sm^2)/9 - (416*bem*dz*Sm^2)/(9*gam) - (416*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (281*dz*Sm^2*\[Nu])/18)/j$bar^2 + 
      (1346/45 + (208*bep)/9 - (104*bep^2)/(3*gam) + (155*gam)/18 + (349*dz*Sm^2)/18 - (64*bep*dz*Sm^2)/9 + (208*bem^2*dz*Sm^2)/(3*gam^2) + (208*bep^2*dz*Sm^2)/(3*gam^2) - (196*bep*dz*Sm^2)/(9*gam) + (100*dz*gam*Sm^2)/9 + (416*bem*bep*dz*Sm*Sp)/(3*gam^2) - (196*bem*dz*Sm*Sp)/(9*gam) + 
        ((64*bem*dz*Sm^2)/9 - (116*bem*dz*Sm^2)/(9*gam) - (116*bep*dz*Sm*Sp)/(9*gam))*\[Delta] + (25*dz*Sm^2*\[Nu])/18)/j$bar + 
      ((1582/15 + (176*bep)/3 - (88*bep^2)/gam + (205*gam)/6 + (605*dz*Sm^2)/6 - (200*bep*dz*Sm^2)/3 + (176*bem^2*dz*Sm^2)/gam^2 + (176*bep^2*dz*Sm^2)/gam^2 - (92*bep*dz*Sm^2)/(3*gam) + (212*dz*gam*Sm^2)/3 + (352*bem*bep*dz*Sm*Sp)/gam^2 - (92*bem*dz*Sm*Sp)/(3*gam) + 
          ((200*bem*dz*Sm^2)/3 - (172*bem*dz*Sm^2)/(3*gam) - (172*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (127*dz*Sm^2*\[Nu])/6)/j$bar^(5/2) + (170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (190*dz*Sm^2)/3 - (140*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - 
          (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + ((140*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (50*dz*Sm^2*\[Nu])/3)/j$bar^(7/2) + 
        (806/15 + (112*bep)/3 - (56*bep^2)/gam + (97*gam)/6 + (121*dz*Sm^2)/3 - 20*bep*dz*Sm^2 + (112*bem^2*dz*Sm^2)/gam^2 + (112*bep^2*dz*Sm^2)/gam^2 - (92*bep*dz*Sm^2)/(3*gam) + (76*dz*gam*Sm^2)/3 + (224*bem*bep*dz*Sm*Sp)/gam^2 - (92*bem*dz*Sm*Sp)/(3*gam) + 
          (20*bem*dz*Sm^2 - (76*bem*dz*Sm^2)/(3*gam) - (76*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (7*dz*Sm^2*\[Nu])/3)/j$bar^(3/2) + (74/15 + (16*bep)/3 - (8*bep^2)/gam + (7*gam)/6 + (17*dz*Sm^2)/6 + (16*bem^2*dz*Sm^2)/gam^2 + (16*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (4*dz*gam*Sm^2)/3 + 
          (32*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + ((-4*bem*dz*Sm^2)/(3*gam) - (4*bep*dz*Sm*Sp)/(3*gam))*\[Delta] + (13*dz*Sm^2*\[Nu])/6)/Sqrt[j$bar])*(Pi - ArcTan[Sqrt[j$bar]])))/(1 + j$bar)))


\[CapitalDelta]et$bar$ST = -(m*\[CurlyEpsilon]$bar^(3/2)*\[Nu]^2*((4*dz*Sm^2*(2/3 + j$bar^(-1) + (j$bar^(-3/2) + 1/Sqrt[j$bar])*(Pi - ArcTan[Sqrt[j$bar]])))/Sqrt[1 + j$bar] + (\[CurlyEpsilon]$bar*(514/9 + (208*bep)/9 - (104*bep^2)/(3*gam) + (359*gam)/18 + (1453*dz*Sm^2)/18 - (208*bep*dz*Sm^2)/9 + (208*bem^2*dz*Sm^2)/(3*gam^2) + (208*bep^2*dz*Sm^2)/(3*gam^2) - (52*bep*dz*Sm^2)/(9*gam) + (400*dz*gam*Sm^2)/9 + (416*bem*bep*dz*Sm*Sp)/(3*gam^2) - 
      (52*bem*dz*Sm*Sp)/(9*gam) + ((208*bem*dz*Sm^2)/9 - (260*bem*dz*Sm^2)/(9*gam) - (260*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (635*dz*Sm^2*\[Nu])/18 + (4976/45 + (448*bep)/9 - (224*bep^2)/(3*gam) + (340*gam)/9 + (1280*dz*Sm^2)/9 - (568*bep*dz*Sm^2)/9 + (448*bem^2*dz*Sm^2)/(3*gam^2) + (448*bep^2*dz*Sm^2)/(3*gam^2) - (112*bep*dz*Sm^2)/(9*gam) + (784*dz*gam*Sm^2)/9 + (896*bem*bep*dz*Sm*Sp)/(3*gam^2) - 
        (112*bem*dz*Sm*Sp)/(9*gam) + ((568*bem*dz*Sm^2)/9 - (560*bem*dz*Sm^2)/(9*gam) - (560*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (496*dz*Sm^2*\[Nu])/9)/j$bar + (170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (214*dz*Sm^2)/3 - (116*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + 
        ((116*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (74*dz*Sm^2*\[Nu])/3)/j$bar^2 + j$bar*(16/5 + (4*gam)/3 + (34*dz*Sm^2)/3 + (16*dz*gam*Sm^2)/3 - (14*dz*Sm^2*\[Nu])/3) + 
      ((1942/15 + (176*bep)/3 - (88*bep^2)/gam + (265*gam)/6 + 166*dz*Sm^2 - 76*bep*dz*Sm^2 + (176*bem^2*dz*Sm^2)/gam^2 + (176*bep^2*dz*Sm^2)/gam^2 - (44*bep*dz*Sm^2)/(3*gam) + (308*dz*gam*Sm^2)/3 + (352*bem*bep*dz*Sm*Sp)/gam^2 - (44*bem*dz*Sm*Sp)/(3*gam) + (76*bem*dz*Sm^2 - (220*bem*dz*Sm^2)/(3*gam) - (220*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (190*dz*Sm^2*\[Nu])/3)/j$bar^(3/2) + 
        (1334/15 + (112*bep)/3 - (56*bep^2)/gam + (185*gam)/6 + (245*dz*Sm^2)/2 - 40*bep*dz*Sm^2 + (112*bem^2*dz*Sm^2)/gam^2 + (112*bep^2*dz*Sm^2)/gam^2 - (28*bep*dz*Sm^2)/(3*gam) + (208*dz*gam*Sm^2)/3 + (224*bem*bep*dz*Sm*Sp)/gam^2 - (28*bem*dz*Sm*Sp)/(3*gam) + (40*bem*dz*Sm^2 - (140*bem*dz*Sm^2)/(3*gam) - (140*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (313*dz*Sm^2*\[Nu])/6)/Sqrt[j$bar] + 
        (170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (214*dz*Sm^2)/3 - (116*bep*dz*Sm^2)/3 + (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - (20*bem*dz*Sm*Sp)/(3*gam) + ((116*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (74*dz*Sm^2*\[Nu])/3)/j$bar^(5/2) + 
        Sqrt[j$bar]*(242/15 + (16*bep)/3 - (8*bep^2)/gam + (35*gam)/6 + (167*dz*Sm^2)/6 - (8*bep*dz*Sm^2)/3 + (16*bem^2*dz*Sm^2)/gam^2 + (16*bep^2*dz*Sm^2)/gam^2 - (4*bep*dz*Sm^2)/(3*gam) + (40*dz*gam*Sm^2)/3 + (32*bem*bep*dz*Sm*Sp)/gam^2 - (4*bem*dz*Sm*Sp)/(3*gam) + ((8*bem*dz*Sm^2)/3 - (20*bem*dz*Sm^2)/(3*gam) - (20*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (27*dz*Sm^2*\[Nu])/2))*(Pi - ArcTan[Sqrt[j$bar]])))/
    (1 + j$bar)^(3/2)))


(* ::Section:: *)
(*Parabolic limit*)


(* ::Text:: *)
(*This section corresponds to Eq. (6.1) and (6.2)*)


\[CapitalDelta]E$parabolic = -((c^2*m*Pi*\[CurlyEpsilon]$bar^(5/2)*\[Nu]^2*(4*dz*Sm^2 + (\[CurlyEpsilon]$bar*(170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (190*dz*Sm^2)/3 - (140*bep*dz*Sm^2)/3 + 
       (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - 
       (20*bem*dz*Sm*Sp)/(3*gam) + ((140*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (50*dz*Sm^2*\[Nu])/3))/j$bar))/
  j$bar^(5/2))


\[CapitalDelta]J$parabolic = (-2*al*Gt*m^2*Pi*\[CurlyEpsilon]$bar*\[Nu]^2*(4*dz*Sm^2 + (\[CurlyEpsilon]$bar*(36 + 15*gam + 30*dz*Sm^2 - 24*bep*dz*Sm^2 + (24*bep*dz*Sm^2)/gam + 24*dz*gam*Sm^2 + 
      (24*bem*dz*Sm*Sp)/gam + (24*bem*dz*Sm^2 - (24*bem*dz*Sm^2)/gam - (24*bep*dz*Sm*Sp)/gam)*\[Delta] - 12*dz*Sm^2*\[Nu]))/j$bar))/(3*c*j$bar)


et$bar$initial$parabolic = 1+((m*Pi*\[CurlyEpsilon]$bar^(3/2)*\[Nu]^2*(4*dz*Sm^2 + (\[CurlyEpsilon]$bar*(170/3 + (80*bep)/3 - (40*bep^2)/gam + (115*gam)/6 + (214*dz*Sm^2)/3 - (116*bep*dz*Sm^2)/3 + 
       (80*bem^2*dz*Sm^2)/gam^2 + (80*bep^2*dz*Sm^2)/gam^2 - (20*bep*dz*Sm^2)/(3*gam) + (140*dz*gam*Sm^2)/3 + (160*bem*bep*dz*Sm*Sp)/gam^2 - 
       (20*bem*dz*Sm*Sp)/(3*gam) + ((116*bem*dz*Sm^2)/3 - (100*bem*dz*Sm^2)/(3*gam) - (100*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (74*dz*Sm^2*\[Nu])/3))/j$bar))/
  j$bar^(3/2))


(* ::Section:: *)
(*Brehmsstrahlung limit*)


(* ::Text:: *)
(*This section corresponds to Eq. (6.3)*)


\[CapitalDelta]E$brehmstrahlung = -((c^2*m*Pi*\[CurlyEpsilon]$bar^(5/2)*\[Nu]^2*((2*dz*Sm^2)/3 + \[CurlyEpsilon]$bar*(37/15 + (8*bep)/3 - (4*bep^2)/gam + (7*gam)/12 + (13*dz*Sm^2)/6 + (8*bem^2*dz*Sm^2)/gam^2 + 
      (8*bep^2*dz*Sm^2)/gam^2 - (10*bep*dz*Sm^2)/(3*gam) + (2*dz*gam*Sm^2)/3 + (16*bem*bep*dz*Sm*Sp)/gam^2 - (10*bem*dz*Sm*Sp)/(3*gam) + 
      ((-2*bem*dz*Sm^2)/(3*gam) - (2*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (7*dz*Sm^2*\[Nu])/6)))/j$bar^(3/2))


\[CapitalDelta]J$brehmstrahlung = -((al*Gt*m^2*\[CurlyEpsilon]$bar*\[Nu]^2*((8*dz*Sm^2)/3 + \[CurlyEpsilon]$bar*(16/5 + (4*gam)/3 + (17*dz*Sm^2)/3 + (8*dz*gam*Sm^2)/3 - (7*dz*Sm^2*\[Nu])/3)))/(c*Sqrt[j$bar]))


(* ::Section:: *)
(*Post-Minkowskian re-expansion (7PM) of the post-Newtonian results*)


(* ::Text:: *)
(*The results of this section are not presented in the paper*)


\[CapitalDelta]E$7PM = -((al^3*Gt^3*m^4*\[Nu]^2*((4*Sqrt[2]*dz*EE^(3/2)*Pi*Sm^2)/3 + (Sqrt[2]*al^4*Sqrt[EE]*Gt^4*m^4*Pi*(85/3 + (40*bep)/3 - (20*bep^2)/gam + (115*gam)/12 + 
       (95*dz*Sm^2)/3 - (70*bep*dz*Sm^2)/3 + (40*bem^2*dz*Sm^2)/gam^2 + (40*bep^2*dz*Sm^2)/gam^2 - (10*bep*dz*Sm^2)/(3*gam) + (70*dz*gam*Sm^2)/3 + 
       (80*bem*bep*dz*Sm*Sp)/gam^2 - (10*bem*dz*Sm*Sp)/(3*gam) + ((70*bem*dz*Sm^2)/3 - (50*bem*dz*Sm^2)/(3*gam) - (50*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - 
       (25*dz*Sm^2*\[Nu])/3))/(c^2*JJ^4) + (4*Sqrt[2]*EE^(5/2)*Pi*(37/15 + (8*bep)/3 - (4*bep^2)/gam + (7*gam)/12 + (13*dz*Sm^2)/6 + (8*bem^2*dz*Sm^2)/gam^2 + 
       (8*bep^2*dz*Sm^2)/gam^2 - (10*bep*dz*Sm^2)/(3*gam) + (2*dz*gam*Sm^2)/3 + (16*bem*bep*dz*Sm*Sp)/gam^2 - (10*bem*dz*Sm*Sp)/(3*gam) + 
       ((-2*bem*dz*Sm^2)/(3*gam) - (2*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (7*dz*Sm^2*\[Nu])/6))/c^2 + 
    ((32*al^3*dz*Gt^3*m^3*Sm^2)/9 + (2*al^3*EE*Gt^3*m^3*(4672/45 + (512*bep)/9 - (256*bep^2)/(3*gam) + (304*gam)/9 + (908*dz*Sm^2)/9 - 64*bep*dz*Sm^2 + 
         (512*bem^2*dz*Sm^2)/(3*gam^2) + (512*bep^2*dz*Sm^2)/(3*gam^2) - (256*bep*dz*Sm^2)/(9*gam) + (608*dz*gam*Sm^2)/9 + (1024*bem*bep*dz*Sm*Sp)/(3*gam^2) - 
         (256*bem*dz*Sm*Sp)/(9*gam) + (64*bem*dz*Sm^2 - (512*bem*dz*Sm^2)/(9*gam) - (512*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (308*dz*Sm^2*\[Nu])/9))/c^2)/JJ^3 + 
    ((32*al*dz*EE*Gt*m*Sm^2)/3 + (4*al*EE^2*Gt*m*(1568/45 + (256*bep)/9 - (128*bep^2)/(3*gam) + (88*gam)/9 + (254*dz*Sm^2)/9 - (64*bep*dz*Sm^2)/9 + 
         (256*bem^2*dz*Sm^2)/(3*gam^2) + (256*bep^2*dz*Sm^2)/(3*gam^2) - (256*bep*dz*Sm^2)/(9*gam) + (112*dz*gam*Sm^2)/9 + (512*bem*bep*dz*Sm*Sp)/(3*gam^2) - 
         (256*bem*dz*Sm*Sp)/(9*gam) + ((64*bem*dz*Sm^2)/9 - (128*bem*dz*Sm^2)/(9*gam) - (128*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (130*dz*Sm^2*\[Nu])/9))/c^2)/JJ + 
    (2*Sqrt[2]*al^2*dz*Sqrt[EE]*Gt^2*m^2*Pi*Sm^2 + (2*Sqrt[2]*al^2*EE^(3/2)*Gt^2*m^2*Pi*(122/5 + 16*bep - (24*bep^2)/gam + (15*gam)/2 + 21*dz*Sm^2 - 
         10*bep*dz*Sm^2 + (48*bem^2*dz*Sm^2)/gam^2 + (48*bep^2*dz*Sm^2)/gam^2 - (12*bep*dz*Sm^2)/gam + 12*dz*gam*Sm^2 + (96*bem*bep*dz*Sm*Sp)/gam^2 - 
         (12*bem*dz*Sm*Sp)/gam + (10*bem*dz*Sm^2 - (12*bem*dz*Sm^2)/gam - (12*bep*dz*Sm*Sp)/gam)*\[Delta] - 9*dz*Sm^2*\[Nu]))/c^2)/JJ^2))/(Sqrt[2]*c^3*Sqrt[EE]*JJ^3))


\[CapitalDelta]J$7PM = -1/2*(al^2*Gt^2*m^3*\[Nu]^2*((32*dz*EE^2*Sm^2)/3 + (2*Sqrt[2]*al^3*EE^(3/2)*Gt^3*m^3*Pi*(12 + 5*gam + 10*dz*Sm^2 - 8*bep*dz*Sm^2 + (8*bep*dz*Sm^2)/gam + 
       8*dz*gam*Sm^2 + (8*bem*dz*Sm*Sp)/gam + (8*bem*dz*Sm^2 - (8*bem*dz*Sm^2)/gam - (8*bep*dz*Sm*Sp)/gam)*\[Delta] - 4*dz*Sm^2*\[Nu]))/(c^2*JJ^3) + 
    (8*EE^3*(16/5 + (4*gam)/3 + (17*dz*Sm^2)/3 + (8*dz*gam*Sm^2)/3 - (7*dz*Sm^2*\[Nu])/3))/c^2 + 
    ((16*al^2*dz*EE*Gt^2*m^2*Sm^2)/3 + (4*al^2*EE^2*Gt^2*m^2*(176/5 + (44*gam)/3 + (79*dz*Sm^2)/3 - 16*bep*dz*Sm^2 + (64*bep*dz*Sm^2)/(3*gam) + 
         (56*dz*gam*Sm^2)/3 + (64*bem*dz*Sm*Sp)/(3*gam) + (16*bem*dz*Sm^2 - (64*bem*dz*Sm^2)/(3*gam) - (64*bep*dz*Sm*Sp)/(3*gam))*\[Delta] - (41*dz*Sm^2*\[Nu])/3))/
       c^2)/JJ^2 + ((-8*al^4*dz*Gt^4*m^4*Sm^2)/9 + (2*al^4*EE*Gt^4*m^4*(304/15 + (76*gam)/9 + (179*dz*Sm^2)/9 - (160*bep*dz*Sm^2)/9 + 
         (128*bep*dz*Sm^2)/(9*gam) + (152*dz*gam*Sm^2)/9 + (128*bem*dz*Sm*Sp)/(9*gam) + ((160*bem*dz*Sm^2)/9 - (128*bem*dz*Sm^2)/(9*gam) - 
           (128*bep*dz*Sm*Sp)/(9*gam))*\[Delta] - (53*dz*Sm^2*\[Nu])/9))/c^2)/JJ^4 + 
    ((8*Sqrt[2]*al*dz*EE^(3/2)*Gt*m*Pi*Sm^2)/3 + (4*Sqrt[2]*al*EE^(5/2)*Gt*m*Pi*(28/5 + (7*gam)/3 + (14*dz*Sm^2)/3 - (4*bep*dz*Sm^2)/3 + 
         (8*bep*dz*Sm^2)/(3*gam) + (8*dz*gam*Sm^2)/3 + (8*bem*dz*Sm*Sp)/(3*gam) + ((4*bem*dz*Sm^2)/3 - (8*bem*dz*Sm^2)/(3*gam) - (8*bep*dz*Sm*Sp)/(3*gam))*
          \[Delta] - (8*dz*Sm^2*\[Nu])/3))/c^2)/JJ))/(Sqrt[2]*c^3*EE^(3/2)*JJ)

